Comparison of smoothening flows for the topological charge in QCD-like theories

We investigate properties of the topological charge for several SU(NC) gauge field ensembles for NC = 4, 5, 6 with a single fermion in the two-index anti-symmetric representation, covering multiple lattice spacings at otherwise approximately constant physical parameters. Comparing the topological charge defined by the Wilson flow and the over-improved DBW2 flow we find that already at small flow times the latter stabilises on discrete values. We provide evidence that as the lattice spacing is lowered the Wilson flow also separates into discrete sectors at earlier flow times. Adopting the DBW2 definition in the remainder of the analysis, we do not see any evidence of fractional topological charges, which could in principle appear at finite lattice spacing.

==> anc/N4L12k15770b71.in <==
// Global variables 
GLB_T = 36
GLB_X = 12
GLB_Y = 12
GLB_Z = 12
NP_T = 2
NP_X = 1
NP_Y = 1
NP_Z = 1

N_REP = 1

rlx_level = 1
rlx_seed = 137  
rlx_start = start
rlx_state = N4L12k15770b71.rlx

//Logger levels (default = -1)
log:default = -1
log:inverter = -1
log:forcestat = -1

//Fermion twisting
theta_T = 0.
theta_X = 0.
theta_Y = 0.
theta_Z = 0.

// HMC variables
tlen = 2.0
csw = 1.0 

// Run control variables
run name = N4L12k15770b71
save freq = 4
meas freq = 4
conf dir = cnfg
gauge start = random
last conf = +10000

//Mesons
mes:make = false
mes:mesmass = -0.82956368
mes:precision = 1.e-12
mes:nhits = 10
mes:mass = -0.82956368
mes:csw = 1.0

//Polyakov
poly:make = true

//Eigenvalues
eva:make = false
eva:nevt = 2
eva:nev = 1
eva:kmax = 10
eva:maxiter = 100
eva:omega1 = 1.e-4
eva:omega2 = 1.e-4
eva:mass = -0.82956368

// Monomials
monomial {
  id = 0
  type = lw_gauge
  c0 = 1.666667
  beta = 7.100000
  level = 1
}

monomial {
  id = 1
  type = rhmc
  mass = -0.82956368
  n = 1
  d = 2
  mt_prec = 1e-10
  md_prec = 1e-10
  force_prec = 1e-10
  level = 0    
}

// Integrators
integrator {
   level = 0
   type = o4mn
   steps = 20
}

integrator {
   level = 1
   type = o4mn
   steps = 2
}



==> anc/N4L14k15651b72.in <==
// Global variables 
GLB_T = 42
GLB_X = 14
GLB_Y = 14
GLB_Z = 14
NP_T = 2
NP_X = 1
NP_Y = 1
NP_Z = 1

N_REP = 1

rlx_level = 1
rlx_seed = 137  
rlx_start = new
rlx_state = N4L14k15651b72.rlx

//Logger levels (default = -1)
log:default = -1
log:inverter = -1
log:forcestat = -1

//Fermion twisting
theta_T = 0.
theta_X = 0.
theta_Y = 0.
theta_Z = 0.

// HMC variables
tlen = 2.0
csw = 1.0 

// Run control variables
run name = N4L14k15651b72
save freq = 4
meas freq = 4
conf dir = cnfg
gauge start = random
last conf = +10000

//Mesons
mes:make = false
mes:mesmass = -0.80539760
mes:precision = 1.e-12
mes:nhits = 10
mes:mass = -0.80539760
mes:csw = 1.0

//Polyakov
poly:make = true

//Eigenvalues
eva:make = false
eva:nevt = 2
eva:nev = 1
eva:kmax = 10
eva:maxiter = 100
eva:omega1 = 1.e-4
eva:omega2 = 1.e-4
eva:mass = -0.80539760

// Monomials
monomial {
  id = 0
  type = lw_gauge
  c0 = 1.666667
  beta = 7.200000
  level = 1
}

monomial {
  id = 1
  type = rhmc
  mass = -0.80539760
  n = 1
  d = 2
  mt_prec = 1e-10
  md_prec = 1e-10
  force_prec = 1e-10
  level = 0    
}

// Integrators
integrator {
   level = 0
   type = o4mn
   steps = 22
}

integrator {
   level = 1
   type = o4mn
   steps = 2
}



==> anc/N4L16k15525b73.in <==
// Global variables 
GLB_T = 48
GLB_X = 16
GLB_Y = 16
GLB_Z = 16
NP_T = 2
NP_X = 1
NP_Y = 1
NP_Z = 1

N_REP = 1

rlx_level = 1
rlx_seed = 137  
rlx_start = new
rlx_state = N4L16k15525b73.rlx

//Logger levels (default = -1)
log:default = -1
log:inverter = -1
log:forcestat = -1

//Fermion twisting
theta_T = 0.
theta_X = 0.
theta_Y = 0.
theta_Z = 0.

// HMC variables
tlen = 2.0
csw = 1.0 

// Run control variables
run name = N4L16k15525b73
save freq = 4
meas freq = 4
conf dir = cnfg
gauge start = random
last conf = +10000

//Mesons
mes:make = false
mes:mesmass = -0.77953329
mes:precision = 1.e-12
mes:nhits = 10
mes:mass = -0.77953329
mes:csw = 1.0

//Polyakov
poly:make = true

//Eigenvalues
eva:make = false
eva:nevt = 2
eva:nev = 1
eva:kmax = 10
eva:maxiter = 100
eva:omega1 = 1.e-4
eva:omega2 = 1.e-4
eva:mass = -0.77953329

// Monomials
monomial {
  id = 0
  type = lw_gauge
  c0 = 1.666667
  beta = 7.300000
  level = 1
}

monomial {
  id = 1
  type = rhmc
  mass = -0.77953329
  n = 1
  d = 2
  mt_prec = 1e-10
  md_prec = 1e-10
  force_prec = 1e-10
  level = 0    
}

// Integrators
integrator {
   level = 0
   type = o4mn
   steps = 24
}

integrator {
   level = 1
   type = o4mn
   steps = 2
}



==> anc/N4L18k15401b74.in <==
// Global variables 
GLB_T = 54
GLB_X = 18
GLB_Y = 18
GLB_Z = 18
NP_T = 2
NP_X = 1
NP_Y = 1
NP_Z = 1

N_REP = 1

rlx_level = 1
rlx_seed = 137  
rlx_start = new
rlx_state = N4L18k15401b74.rlx

//Logger levels (default = -1)
log:default = -1
log:inverter = -1
log:forcestat = -1

//Fermion twisting
theta_T = 0.
theta_X = 0.
theta_Y = 0.
theta_Z = 0.

// HMC variables
tlen = 2.0
csw = 1.0 

// Run control variables
run name = N4L18k15401b74
save freq = 4
meas freq = 4
conf dir = cnfg
gauge start = random
last conf = +10000

//Mesons
mes:make = false
mes:mesmass = -0.75347865
mes:precision = 1.e-12
mes:nhits = 10
mes:mass = -0.75347865
mes:csw = 1.0

//Polyakov
poly:make = true

//Eigenvalues
eva:make = false
eva:nevt = 2
eva:nev = 1
eva:kmax = 10
eva:maxiter = 100
eva:omega1 = 1.e-4
eva:omega2 = 1.e-4
eva:mass = -0.75347865

// Monomials
monomial {
  id = 0
  type = lw_gauge
  c0 = 1.666667
  beta = 7.400000
  level = 1
}

monomial {
  id = 1
  type = rhmc
  mass = -0.75347865
  n = 1
  d = 2
  mt_prec = 1e-10
  md_prec = 1e-10
  force_prec = 1e-10
  level = 0    
}

// Integrators
integrator {
   level = 0
   type = o4mn
   steps = 26
}

integrator {
   level = 1
   type = o4mn
   steps = 2
}



==> anc/N5L12k16089b1130.in <==
// Global variables 
GLB_T = 36
GLB_X = 12
GLB_Y = 12
GLB_Z = 12
NP_T = 2
NP_X = 1
NP_Y = 1
NP_Z = 1

N_REP = 1

rlx_level = 1
rlx_seed = 137  
rlx_start = new
rlx_state = N5L12k16089b1130.rlx

//Logger levels (default = -1)
log:default = -1
log:inverter = -1
log:forcestat = -1

//Fermion twisting
theta_T = 0.
theta_X = 0.
theta_Y = 0.
theta_Z = 0.

// HMC variables
tlen = 2.0
csw = 1.0 

// Run control variables
run name = N5L12k16089b1130
save freq = 4
meas freq = 4
conf dir = cnfg
gauge start = random
last conf = +10000

//Mesons
mes:make = false
mes:mesmass = -0.89244117
mes:precision = 1.e-12
mes:nhits = 10
mes:mass = -0.89244117
mes:csw = 1.0

//Polyakov
poly:make = true

//Eigenvalues
eva:make = false
eva:nevt = 2
eva:nev = 1
eva:kmax = 10
eva:maxiter = 100
eva:omega1 = 1.e-4
eva:omega2 = 1.e-4
eva:mass = -0.89244117

// Monomials
monomial {
  id = 0
  type = lw_gauge
  c0 = 1.666667
  beta = 11.300000
  level = 1
}

monomial {
  id = 1
  type = rhmc
  mass = -0.89244117
  n = 1
  d = 2
  mt_prec = 1e-10
  md_prec = 1e-10
  force_prec = 1e-10
  level = 0    
}

// Integrators
integrator {
   level = 0
   type = o4mn
   steps = 30
}

integrator {
   level = 1
   type = o4mn
   steps = 2
}



==> anc/N5L14k16026b1140.in <==
// Global variables 
GLB_T = 42
GLB_X = 14
GLB_Y = 14
GLB_Z = 14
NP_T = 2
NP_X = 1
NP_Y = 1
NP_Z = 1

N_REP = 1

rlx_level = 1
rlx_seed = 137  
rlx_start = new
rlx_state = N5L14k16026b1140.rlx

//Logger levels (default = -1)
log:default = -1
log:inverter = -1
log:forcestat = -1

//Fermion twisting
theta_T = 0.
theta_X = 0.
theta_Y = 0.
theta_Z = 0.

// HMC variables
tlen = 2.0
csw = 1.0 

// Run control variables
run name = N5L14k16026b1140
save freq = 4
meas freq = 4
conf dir = cnfg
gauge start = random
last conf = +10000

//Mesons
mes:make = false
mes:mesmass = -0.88020616
mes:precision = 1.e-12
mes:nhits = 10
mes:mass = -0.88020616
mes:csw = 1.0

//Polyakov
poly:make = true

//Eigenvalues
eva:make = false
eva:nevt = 2
eva:nev = 1
eva:kmax = 10
eva:maxiter = 100
eva:omega1 = 1.e-4
eva:omega2 = 1.e-4
eva:mass = -0.88020616

// Monomials
monomial {
  id = 0
  type = lw_gauge
  c0 = 1.666667
  beta = 11.400000
  level = 1
}

monomial {
  id = 1
  type = rhmc
  mass = -0.88020616
  n = 1
  d = 2
  mt_prec = 1e-10
  md_prec = 1e-10
  force_prec = 1e-10
  level = 0    
}

// Integrators
integrator {
   level = 0
   type = o4mn
   steps = 30
}

integrator {
   level = 1
   type = o4mn
   steps = 2
}



==> anc/N5L16k15929b1155.in <==
// Global variables 
GLB_T = 48
GLB_X = 16
GLB_Y = 16
GLB_Z = 16
NP_T = 2
NP_X = 1
NP_Y = 1
NP_Z = 1

N_REP = 1

rlx_level = 1
rlx_seed = 137  
rlx_start = new
rlx_state = N5L16k15929b1155.rlx

//Logger levels (default = -1)
log:default = -1
log:inverter = -1
log:forcestat = -1

//Fermion twisting
theta_T = 0.
theta_X = 0.
theta_Y = 0.
theta_Z = 0.

// HMC variables
tlen = 2.0
csw = 1.0 

// Run control variables
run name = N5L16k15929b1155
save freq = 4
meas freq = 4
conf dir = cnfg
gauge start = random
last conf = +10000

//Mesons
mes:make = false
mes:mesmass = -0.86118923
mes:precision = 1.e-12
mes:nhits = 10
mes:mass = -0.86118923
mes:csw = 1.0

//Polyakov
poly:make = true

//Eigenvalues
eva:make = false
eva:nevt = 2
eva:nev = 1
eva:kmax = 10
eva:maxiter = 100
eva:omega1 = 1.e-4
eva:omega2 = 1.e-4
eva:mass = -0.86118923

// Monomials
monomial {
  id = 0
  type = lw_gauge
  c0 = 1.666667
  beta = 11.550000
  level = 1
}

monomial {
  id = 1
  type = rhmc
  mass = -0.86118923
  n = 1
  d = 2
  mt_prec = 1e-10
  md_prec = 1e-10
  force_prec = 1e-10
  level = 0    
}

// Integrators
integrator {
   level = 0
   type = o4mn
   steps = 40
}

integrator {
   level = 1
   type = o4mn
   steps = 2
}



==> anc/N5L16k15959b1150.in <==
// Global variables 
GLB_T = 48
GLB_X = 16
GLB_Y = 16
GLB_Z = 16
NP_T = 2
NP_X = 1
NP_Y = 1
NP_Z = 1

N_REP = 1

rlx_level = 1
rlx_seed = 137  
rlx_start = new
rlx_state = N5L16k15959b1150.rlx

//Logger levels (default = -1)
log:default = -1
log:inverter = -1
log:forcestat = -1

//Fermion twisting
theta_T = 0.
theta_X = 0.
theta_Y = 0.
theta_Z = 0.

// HMC variables
tlen = 2.0
csw = 1.0 

// Run control variables
run name = N5L16k15959b1150
save freq = 4
meas freq = 4
conf dir = cnfg
gauge start = random
last conf = +10000

//Mesons
mes:make = false
mes:mesmass = -0.86710903
mes:precision = 1.e-12
mes:nhits = 10
mes:mass = -0.86710903
mes:csw = 1.0

//Polyakov
poly:make = true

//Eigenvalues
eva:make = false
eva:nevt = 2
eva:nev = 1
eva:kmax = 10
eva:maxiter = 100
eva:omega1 = 1.e-4
eva:omega2 = 1.e-4
eva:mass = -0.86710903

// Monomials
monomial {
  id = 0
  type = lw_gauge
  c0 = 1.666667
  beta = 11.500000
  level = 1
}

monomial {
  id = 1
  type = rhmc
  mass = -0.86710903
  n = 1
  d = 2
  mt_prec = 1e-10
  md_prec = 1e-10
  force_prec = 1e-10
  level = 0    
}

// Integrators
integrator {
   level = 0
   type = o4mn
   steps = 36
}

integrator {
   level = 1
   type = o4mn
   steps = 2
}



==> anc/N6L16k16200b165.in <==
// Global variables 
GLB_T = 48
GLB_X = 16
GLB_Y = 16
GLB_Z = 16
NP_T = 8
NP_X = 1
NP_Y = 1
NP_Z = 1

N_REP = 1

rlx_level = 1
rlx_seed = 137  
rlx_start = new
rlx_state = N6L16k16200b165.rlx

//Logger levels (default = -1)
log:default = -1
log:inverter = -1
log:forcestat = -1

//Fermion twisting
theta_T = 0.
theta_X = 0.
theta_Y = 0.
theta_Z = 0.

// HMC variables
tlen = 2.0
csw = 1.0 

// Run control variables
run name = N6L16k16200b165
save freq = 4
meas freq = 4
conf dir = cnfg
gauge start = random
last conf = +10000

//Mesons
mes:make = false
mes:mesmass = -0.91358025
mes:precision = 1.e-12
mes:nhits = 10
mes:mass = -0.91358025
mes:csw = 1.0

//Polyakov
poly:make = true

//Eigenvalues
eva:make = false
eva:nevt = 2
eva:nev = 1
eva:kmax = 10
eva:maxiter = 100
eva:omega1 = 1.e-4
eva:omega2 = 1.e-4
eva:mass = -0.91358025

// Monomials
monomial {
  id = 0
  type = lw_gauge
  c0 = 1.666667
  beta = 16.500000
  level = 1
}

monomial {
  id = 1
  type = rhmc
  mass = -0.91358025
  n = 1
  d = 2
  mt_prec = 1e-10
  md_prec = 1e-10
  force_prec = 1e-10
  level = 0    
}

// Integrators
integrator {
   level = 0
   type = o4mn
   steps = 36
}

integrator {
   level = 1
   type = o4mn
   steps = 2
}


